BiHashFormer: Hash-Driven Dual-Branch Transformer for Efficient Object Detection in HRW Shots

Recent advances in gigapixel-level imaging have brought High-Resolution Wide shots to the forefront of research. However, these images present significant challenges: extreme sparsity of foreground, gigapixel-level resolutions and interleaving of foreground and background. This causes traditional detectors and attention mechanisms to be hindered by background, resulting in inefficiency and inaccuracy. To tackle this problem, we propose BiHashFormer, a dual sparsified branch transformer built on hashing. RoI Selector will predict the foreground proportion for top-k selecting target-containing windows. The compression branch processes windows selected and refines attention into HashAttention by discarding half of the key-value pairs, reducing cost and improving efficiency. The compensation branch uses HashMiner to perform low-cost hash searches in the remaining regions, recovering features of missed objects. Experiments confirm that the selection relationship in HashAttention is one-way and reveal the preference of different queries for keys. In experiments on the gigapixel benchmark PANDA, BiHashFormer reduces 37.5% backbone FLOPs while improving AP50 to 81.0%. Moreover, this parallel dual-branch structure allows the model to avoid inference delays caused by inter-branch dependencies, while achieving much greater stability than single-branch models, specially with low rates of RoI selection.

==> pseudocode_components.py <==
# Copyright (c) 2026 BiHashFormer authors. SPDX-License-Identifier: Apache-2.0
# Core algorithms from https://github.com/Purecoo00/BiHashFormer
# Source revision: 7111a7e721c4f7a7e20ad9b47464f21b16f02f51
# HashBlock supplies normalized RoI windows and valid/shift-region masks.

import torch
from torch import nn
from torch.nn import functional as F
from shapely.geometry import box
from shapely.ops import unary_union


def binary_code_ste(z):
    """Hard 0/1 codes, including at zero; dz uses the paper's 1/2 STE."""
    hard = (z > 0).to(z.dtype)
    return hard + 0.5 * (z - z.detach())


def pairwise_hamming(a, b):
    """Packed 32-bit XOR/popcount forward, with a continuous STE backward.

    Leading batch dimensions are broadcast. The final two dimensions are
    (tokens, bits). Multiple words support the 64-bit ablation as well.
    """
    count = None
    for start in range(0, a.shape[-1], 32):
        size = min(32, a.shape[-1] - start)
        shifts = torch.arange(size, device=a.device, dtype=torch.int64)
        aa = (a[..., start : start + size].detach().long() << shifts).sum(-1)
        bb = (b[..., start : start + size].detach().long() << shifts).sum(-1)
        x = aa.unsqueeze(-1) ^ bb.unsqueeze(-2)
        x = x - ((x >> 1) & 0x55555555)
        x = (x & 0x33333333) + ((x >> 2) & 0x33333333)
        x = (x + (x >> 4)) & 0x0F0F0F0F
        x = x + (x >> 8)
        x = x + (x >> 16)
        word_count = x & 0x3F
        count = word_count if count is None else count + word_count
    hard = count.to(torch.float32)
    if torch.is_grad_enabled() and (a.requires_grad or b.requires_grad):
        # Exact on bits; this branch supplies the backward surrogate only.
        with torch.autocast(device_type=a.device.type, enabled=False):
            af, bf = a.float(), b.float()
            soft = (
                af.sum(-1, keepdim=True)
                + bf.sum(-1).unsqueeze(-2)
                - 2 * (af @ bf.transpose(-2, -1))
            )
        return hard + soft - soft.detach()
    return hard


class PrototypeCodes(nn.Module):
    def __init__(self, num_bits=32, num_prototypes=3, radius=4):
        super().__init__()
        if not 1 <= num_prototypes <= num_bits:
            raise ValueError("Require 1 <= num_prototypes <= num_bits")
        self.num_bits, self.radius = num_bits, radius
        # Start with separated codes so the prototypes cover different regions.
        latents = -torch.ones(num_prototypes, num_bits)
        for i in range(num_prototypes):
            latents[i, i * num_bits // num_prototypes : (i + 1) * num_bits // num_prototypes] = 1
        self.latents = nn.Parameter(latents)

    def bits(self):
        return binary_code_ste(self.latents)

    def loss(self, key_bits):
        centers = self.bits()
        if key_bits.numel() == 0:
            intra = self.latents.sum() * 0
        else:
            intra = (
                pairwise_hamming(key_bits.reshape(-1, self.num_bits), centers).min(-1).values.mean()
                / self.num_bits
            )
        if centers.shape[0] == 1:
            cross = centers.sum() * 0
        else:
            distances = pairwise_hamming(centers, centers)
            mask = ~torch.eye(len(centers), dtype=torch.bool, device=centers.device)
            cross = F.relu(2 * self.radius + 1 - distances[mask]).mean()
        return intra + cross

    def retrieve(self, key_bits):
        # A token is retained if it falls within the radius of any prototype.
        return pairwise_hamming(key_bits, self.bits().detach()).min(-1).values <= self.radius


class HashAttention(nn.Module):
    """Per-query nearest-half routing, attention in continuous feature space.

    The 32-bit routing code is formed from each complete token's Q/K vector;
    its selected key indices are shared by attention heads.
    """

    def __init__(
        self,
        dim,
        num_heads,
        window_size=21,
        num_bits=32,
        kv_ratio=0.5,
        num_prototypes=3,
        radius=4,
        attn_drop=0.0,
        query_chunk_size=64,
        routing_ste=True,
    ):
        super().__init__()
        if dim % num_heads or not 0 < kv_ratio <= 1:
            raise ValueError("Invalid head dimensions or KV ratio")
        self.dim, self.num_heads = dim, num_heads
        self.num_bits, self.kv_ratio = num_bits, kv_ratio
        self.scale = (dim // num_heads) ** -0.5
        self.query_chunk_size = query_chunk_size
        self.routing_ste = routing_ste
        self.qkv = nn.Linear(dim, 3 * dim)
        self.query_projector = nn.Linear(dim, num_bits, bias=False)
        self.key_projector = nn.Linear(dim, num_bits, bias=False)
        self.prototypes = PrototypeCodes(num_bits, num_prototypes, radius)
        self.proj = nn.Linear(dim, dim)
        self.dropout = nn.Dropout(attn_drop)
        w = window_size
        coords = torch.stack(
            torch.meshgrid(torch.arange(w), torch.arange(w), indexing="ij")
        ).flatten(1)
        relative = coords[:, :, None] - coords[:, None, :]
        index = (relative[0] + w - 1) * (2 * w - 1) + relative[1] + w - 1
        self.register_buffer("relative_index", index, persistent=False)
        self.relative_bias = nn.Parameter(torch.zeros((2 * w - 1) ** 2, num_heads))

    def route(self, q_bits, k_bits, valid, regions):
        distance = pairwise_hamming(q_bits, k_bits)
        allowed = valid[:, None, :] & (regions[:, :, None] == regions[:, None, :])
        distance = distance.masked_fill(~allowed, self.num_bits + 1e4)
        topk = max(1, int(q_bits.shape[-2] * self.kv_ratio))
        return distance.topk(topk, dim=-1, largest=False), allowed

    def forward(self, x, valid, regions):
        b, n, c = x.shape
        q, k, v = self.qkv(x).chunk(3, -1)
        qb = binary_code_ste(self.query_projector(q))
        kb = binary_code_ste(self.key_projector(k))
        (selected_distances, indices), allowed = self.route(qb, kb, valid, regions)
        qh, kh, vh = [
            t.reshape(b, n, self.num_heads, c // self.num_heads).transpose(1, 2) for t in (q, k, v)
        ]
        bias = self.relative_bias[self.relative_index].permute(2, 0, 1)
        batch = torch.arange(b, device=x.device)[:, None, None, None]
        head = torch.arange(self.num_heads, device=x.device)[None, :, None, None]
        chunks = []
        for start in range(0, n, self.query_chunk_size):
            end = min(start + self.query_chunk_size, n)
            idx = indices[:, start:end]
            selected_k = kh[batch, head, idx[:, None]]
            selected_v = vh[batch, head, idx[:, None]]
            logits = (qh[:, :, start:end, None] * selected_k).sum(-1) * self.scale
            local_bias = bias[:, start:end].unsqueeze(0).expand(b, -1, -1, -1)
            logits = logits + local_bias.gather(-1, idx[:, None].expand(-1, self.num_heads, -1, -1))
            if self.training and self.routing_ste:
                # Top-k indices have no gradient. This surrogate trains the hash
                # projectors without changing the attention values.
                affinity = -selected_distances[:, start:end] / self.num_bits
                logits = logits + (affinity - affinity.detach())[:, None]
            permitted = allowed[:, start:end].gather(-1, idx)
            logits = logits.masked_fill(~permitted[:, None], torch.finfo(logits.dtype).min)
            weights = self.dropout(logits.softmax(-1))
            chunks.append((weights[..., None] * selected_v).sum(-2))
        out = torch.cat(chunks, dim=2).transpose(1, 2).reshape(b, n, c)
        out = self.proj(out) * valid[..., None]
        if self.training:
            seen = torch.zeros(b, n, dtype=torch.bool, device=x.device)
            seen.scatter_(1, indices.reshape(b, -1), True)
            loss = self.prototypes.loss(kb[seen & valid])
        else:
            loss = x.new_zeros(())
        return out, loss


class HashMiner(nn.Module):
    """Radius-based non-RoI retrieval followed by attention on retained tokens."""

    def __init__(self, dim, num_heads, mlp_ratio=4, attn_drop=0.0):
        super().__init__()
        self.norm1, self.norm2 = nn.LayerNorm(dim), nn.LayerNorm(dim)
        self.attn = nn.MultiheadAttention(dim, num_heads, dropout=attn_drop, batch_first=True)
        self.ffn = nn.Sequential(
            nn.Linear(dim, int(dim * mlp_ratio)), nn.GELU(), nn.Linear(int(dim * mlp_ratio), dim)
        )

    def forward(self, x, valid, regions, compression, compression_norm):
        with torch.no_grad():
            normalized = compression_norm(x)
            c = compression.dim
            # Reuse the compression key transform/projector without updating
            # them from the compensation branch. Compression still trains them.
            keys = F.linear(
                normalized, compression.qkv.weight[c : 2 * c], compression.qkv.bias[c : 2 * c]
            )
            bits = binary_code_ste(compression.key_projector(keys))
            selected = compression.prototypes.retrieve(bits) & valid
        out = x.clone()
        # Group equal-length selections to avoid padding attention sequences.
        counts = selected.sum(-1)
        for count in counts.unique().tolist():
            if count == 0:
                continue
            windows = (counts == count).nonzero(as_tuple=True)[0]
            positions = selected[windows].nonzero(as_tuple=False)[:, 1].reshape(-1, count)
            tokens = x[windows[:, None], positions]
            labels = regions[windows[:, None], positions]
            blocked = labels[:, :, None] != labels[:, None, :]
            blocked = (
                blocked[:, None].expand(-1, self.attn.num_heads, -1, -1).reshape(-1, count, count)
            )
            normed = self.norm1(tokens)
            update, _ = self.attn(normed, normed, normed, attn_mask=blocked, need_weights=False)
            tokens = tokens + update
            tokens = tokens + self.ffn(self.norm2(tokens))
            out[windows[:, None], positions] = tokens
        return out, selected


def foreground_ratio(boxes, image_shape):
    """Exact clipped union area, rather than the sum of overlapping boxes."""
    height, width = image_shape[:2]
    if height <= 0 or width <= 0:
        raise ValueError("Image dimensions must be positive")
    if hasattr(boxes, "tensor"):
        boxes = boxes.tensor
    # Overlapping boxes should contribute to foreground coverage only once.
    rectangles = []
    for x1, y1, x2, y2 in boxes.detach().cpu().tolist():
        x1, x2 = max(0.0, x1), min(float(width), x2)
        y1, y2 = max(0.0, y1), min(float(height), y2)
        if x2 > x1 and y2 > y1:
            rectangles.append(box(x1, y1, x2, y2))
    return unary_union(rectangles).area / (height * width) if rectangles else 0.0


def foreground_targets(batch_inputs, batch_data_samples):
    """Keep one foreground target for each image in the batch."""
    return batch_inputs.new_tensor(
        [
            foreground_ratio(sample.gt_instances.bboxes, sample.img_shape)
            for sample in batch_data_samples
        ]
    )


def selection_loss(stage_ratios, targets, gamma=0.1):
    """Average per-image losses, then average over stages."""
    return torch.stack(
        [((ratio - targets) ** 2 + gamma * ratio).mean() for ratio in stage_ratios]
    ).mean()

